The obstacle problem for linear scalar conservation laws with constant velocity

In this contribution, we present a novel approach for solving the obstacle problem for (linear) conservation laws. Usually, given a conservation law with an initial datum, the solution is uniquely determined. How to incorporate obstacles, i.e., inequality constraints on the solution so that the resulting solution is still "physically reasonable" and obeys the obstacle, is unclear. The proposed approach involves scaling down the velocity of the conservation law when the solution approaches the obstacle. We demonstrate that this leads to a reasonable solution and show that, when scaling down is performed in a discontinuous fashion, we still obtain a suitable velocity - and the solution satisfying a discontinuous conservation law. We illustrate the developed solution concept using numerical approximations.

==> Grafiken/plot_V.m <==
clear all
close all
h = figure();
faublue = 1/256*[0,56,101];
fauorange = 1/256*[201,147,19];
faured = 1/256*[141,20,41];
faucyan = 1/256*[0,177,235];
faugreen = 1/256*[0,122,93];
faugray = 1/256*[152,164,174];

xxx = linspace(-4,4,1001);
type = 'q1o1';
switch type
    case 'q1o1'
        load q01o1eps-10.mat
        o_fun = @(x) 3/2-exp(-x.^2);
        ooo = o_fun(xxx);
        TT = [0.25 1];

        for i = 1:length(TT)
            fun = @(x) -x+TT(i)-o_fun(x);
            xval = linspace(-5,5,10001);
            xfun = fun(xval);
            figure(1);clf;
            plot(xval,xfun)
            i1 = find(xfun>0,1,'last');
            i2 = i1+2;
            x0 = min(fzero(fun,[xval(i1),xval(i2)]),0);
            if(x0<-1)
                x0 = NaN;
            end
            if(x0<0)
                M = 1;
                A = (o_fun(x0)).^2/2;
                x1 = fzero(@(y) A + (y+1.5-TT(i))+integral(@(z) o_fun(z),y,x0) - M,(-2+x0)/2);
            else
                M = 1;
                A = 1/8 + (TT(i)-1/2)*1/2;
                x1 = fzero(@(y) A + integral(@(z) o_fun(z),y,x0) - M,(-2+x0)/2);
                if(x1>-1.5+TT(i))
                    x1 = fzero(@(y) A + (y-(-1.5+TT(i)))+integral(@(z) o_fun(z),y,x0) - M,(-2+x0)/2);
                end
            end
            X0{i} = x0;
            X1{i} = x1;
        end


    case 'q2o2'
        load q02o2eps-10.mat
        o_fun = @(x) 3/2-2/3*exp(-20*(x+0.5).^2)-exp(-20*(x).^2);
        ooo = o_fun(xxx);
        xm = xm-0.5;
        TT = [1 1.5];
        x0 = [];
        for i = 1:length(TT)
            if(i==1)
                x0_vec = [-0.4944412,-0.00234269];
                for l = 1:2
                    x0 = x0_vec(l);
                    if(x0<-0.4)
                        M = 1;
                        A = (o_fun(x0)).^2/2+(-o_fun(x0)+TT(i)-0.5-x0)*o_fun(x0);
                        x1 = fzero(@(y) A + (y+1.5-TT(i)+0.5)+integral(@(z) o_fun(z),y,x0) - M,(-2+x0)/2);
                    else
                        M = 1;
                        A = (TT(i)-0.5-x0).^2/2;
                        x1 = fzero(@(y) A + integral(@(z) o_fun(z),y,x0) - (TT(i)-0.5-y).^2/2,-0.1);
                    end
                    x00(l) = x0;
                    x11(l) = x1;

                end
                X0{i} = x00;
                X1{i} = x11;
            else
                x0 = -0.00234269;
                A = o_fun(x0)^2/2 + (-o_fun(x0)+TT(i)-0.5-x0)*o_fun(x0);
                M = 1;
                x1 = fzero(@(y) A + integral(@(z) o_fun(z),y,x0) - M,-0.7);
                X0{i} = x0;
                X1{i} = x1;
            end
        end

end
figure(1);clf;h = plot(rand(10));COL = get(h,'Color');

eps = 1/1024;



for i = 1:length(TT)
    [~,t] = min(abs(TT(i)-t_snap));
    q = Q(:,t)';
    xl = xm - mean(diff(xm))/2;
    ol = o_fun(xl);

    vl = 1-exp((q-ol)/eps);
    vol = 0*xl+1;
    x0 = X0{i};
    x1 = X1{i};
    for k = 1:length(x0)
        
        vol1 = o_fun(x0(k))./ol;
        vol1(xl>x0(k)) = 1;
        vol1(xl<x1(k)) = 1;
        vol = min(vol,vol1);
    end
    figure(1);clf;

    p6 = plot([-3 xl 3],[1 vl 1], "LineWidth", 1.5,'Color',COL{1});hold on
    p1 = plot([-3 xl 3],[1 vol 1],'--',"LineWidth", 1, "Color", 'k');

    axis([-2.1 2.1 0 1.1])
    set(groot,'defaultAxesTickLabelInterpreter','latex');
    xlabel('$x$', 'Interpreter', 'latex');
    %set(gca,'yticklabel',[])
    yticks([0 0.5 1 1.5])
    xticks(-2:2);
    ylabel('$V_\varepsilon(t, \cdot)$', 'Interpreter', 'latex');



    %legend([p1, p2, p3, p4, p5, p6], ["$o$", "$\varepsilon = 2^{-6}$", "$\varepsilon = 2^{-7}$", "$\varepsilon = 2^{-8}$", "$\varepsilon = 2^{-9}$", "$\varepsilon = 2^{-10}$"], 'Interpreter', 'latex', "location", "southeast");
    %legend('boxoff')

    n = 10;
    m = 4.5;

    ax = gca();
    ax.LineWidth=0.5;

    num2str(t_snap(t)*1000)

    set(gcf,'PaperUnits','centimeter','PaperPositionMode','auto','PaperSize',[n,m],'PaperPosition',[0,0,n,m]);
    print([type '_t' num2str(t_snap(t)*1000) '_velocity.pdf'],'-dpdf','-vector');
end
